Protenix-Mini+: efficient structure prediction model with scalable pairformer

Lightweight inference is critical for biomolecular structure prediction and downstream tasks, enabling efficient real-world deployment and inference-time scaling for large-scale applications. While AF3 and its variants (e.g., Protenix, Chai-1) have advanced structure prediction results, they suffer from critical limitations: high inference latency and cubic time complexity with respect to token count, both of which restrict scalability for large biomolecular complexes. To address the core challenge of balancing model efficiency and prediction accuracy, we introduce three key innovations: (1) compressing non-scalable operations to mitigate cubic time complexity, (2) removing redundant blocks across modules to reduce unnecessary overhead, and (3) adopting a few-step sampler for the atom diffusion module to accelerate inference. Building on these design principles, we develop Protenix-Mini+, a highly lightweight and scalable variant of the Protenix model. Within an acceptable range of performance degradation, it substantially improves computational efficiency. For example, in the case of low-homology single-chain proteins, Protenix-Mini+ experiences an intra-protein LDDT drop of approximately 3% relative to the full Protenix model -- an acceptable performance trade-off given its substantially 90%+ improved computational efficiency.

==> figs/convert_fig/mini_plus.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "# 原始数据\n",
    "data = {\n",
    "    'Model': ['Chai-1', 'Boltz-1', 'Protenix', 'Protenix+', 'Protenix-Mini', 'Protenix-Tiny', 'Protenix-Mini+', 'Protenix-Mini+|10,2'],\n",
    "    'N cycle': [10, 10, 10, 4, 4, 4, 4, 10],\n",
    "    'Diff Step': [200, 200, 200, 2, 2, 2, 2, 2],\n",
    "    'Intra-Prot LDDT': [0.837, 0.840, 0.830, 0.815, 0.828, 0.797, 0.766, 0.801],\n",
    "    'Prot-Prot LDDT': [0.500, 0.500, 0.516, 0.454, 0.465, 0.404, 0.369, 0.411],\n",
    "    'Prot-Lig LDDT': [0.444, 0.493, 0.510, 0.465, 0.493, 0.448, 0.422, 0.451],\n",
    "    'Prot-RNA LDDT': [0.153, 0.176, 0.178, 0.144, 0.139, 0.138, 0.112, 0.138],\n",
    "    'Prot-DNA LDDT': [0.258, 0.306, 0.281, 0.296, 0.270, 0.272, 0.240, 0.275],\n",
    "    'Ligand SR': [0.692, 0.724, 0.795, 0.749, 0.727, 0.705, 0.675, 0.711]\n",
    "}\n",
    "df = pd.DataFrame(data)\n",
    "\n",
    "# 清理和统一模型名称\n",
    "# 将最后一个特殊命名的模型标记为独特的名称以区分颜色和图例\n",
    "df.loc[df.index[-1], 'Model'] = 'Protenix-Mini+ (10 cycle)'\n",
    "df['Model'] = df['Model'].replace({'Protenix-Mini+': 'Protenix-Mini+ (4 cycle)'})\n",
    "\n",
    "\n",
    "# 自定义调色板（包含 Chai-1 和 Boltz-1 的默认色，以及区分 Protenix-Mini+ 的颜色）\n",
    "PALETTE = {\n",
    "    \"Chai-1\":                     \"#696969\",  \n",
    "    \"Boltz-1\":                    \"#A9A9A9\",  \n",
    "    \"Protenix\":                   \"#1A535C\",  # deep teal\n",
    "    \"Protenix+\":                  \"#145A7A\",  # darker teal\n",
    "    \"Protenix-Mini\":              \"#00C5CD\",  # bright cyan-teal\n",
    "    \"Protenix-Mini+ (4 cycle)\":   \"#B3D9FF\",  # light blue (n_cycle=4)\n",
    "    \"Protenix-Mini+ (10 cycle)\":  \"#8DE1C4\",  # slightly darker blue (n_cycle=10)\n",
    "    \"Protenix-Tiny\":              \"#E0FFFF\",  # very light cyan (pale aqua)\n",
    "}\n",
    "\n",
    "# 确保所有模型都在图例中，并保持正确的绘图顺序\n",
    "model_names = df['Model'].unique().tolist()\n",
    "model_colors = [PALETTE[name] for name in model_names]\n",
    "\n",
    "# 需要绘制的指标列\n",
    "metrics = ['Intra-Prot LDDT', 'Prot-Prot LDDT', 'Prot-Lig LDDT', 'Prot-RNA LDDT', 'Prot-DNA LDDT', 'Ligand SR']\n",
    "\n",
    "# --- 绘图设置 ---\n",
    "fig, ax = plt.subplots(figsize=(18, 8))\n",
    "\n",
    "# 柱子的总数量 = 指标数量 * 模型数量\n",
    "n_metrics = len(metrics)\n",
    "n_models = len(df)\n",
    "\n",
    "# 定义每个指标组的中心位置\n",
    "metric_positions = np.arange(n_metrics)\n",
    "\n",
    "# 单个柱子的宽度。我们希望 n_models 个柱子能容纳在一个单位宽度内，并留出间距\n",
    "bar_width = 0.8 / n_models\n",
    "# 柱子在组内的偏移量\n",
    "offsets = np.linspace(-bar_width * (n_models - 1) / 2, \n",
    "                      bar_width * (n_models - 1) / 2, \n",
    "                      n_models)\n",
    "\n",
    "# 循环绘制，为每个模型绘制一组柱子\n",
    "for i, model_name in enumerate(model_names):\n",
    "    # 提取当前模型在所有指标上的数据\n",
    "    model_data = df.loc[df['Model'] == model_name, metrics].values.flatten()\n",
    "    \n",
    "    # 计算当前模型柱子的 x 轴位置\n",
    "    x_positions = metric_positions + offsets[i]\n",
    "    \n",
    "    # 绘制柱子\n",
    "    bars = ax.bar(x_positions, model_data, \n",
    "                  bar_width, \n",
    "                  label=model_name, \n",
    "                  color=model_colors[i],\n",
    "                  edgecolor='none',\n",
    "                  linewidth=0.5)\n",
    "    \n",
    "    # 添加数值标签（仅添加关键模型的标签，否则图表会过于拥挤）\n",
    "    # 这里我们只对 Protenix (n_cycle=10) 添加标签作为示例\n",
    "    if model_name in model_names: # ['Protenix', 'Boltz-1', 'Protenix-Mini+ (10 cycle)']:\n",
    "        for x_pos, height in zip(x_positions, model_data):\n",
    "            ax.text(x_pos, height + 0.005, f'{height:.3f}', \n",
    "                    ha='center', va='bottom', fontsize=11, rotation=90, \n",
    "                    color='black')\n",
    "\n",
    "# --- 格式化图表 ---\n",
    "\n",
    "# 设置 X 轴刻度标签为指标名称\n",
    "ax.set_xticks(metric_positions)\n",
    "ax.set_xticklabels(metrics, fontsize=15)\n",
    "\n",
    "# 设置 Y 轴标签\n",
    "ax.set_ylabel('Performance Score (Higher is Better)', fontsize=15)\n",
    "\n",
    "# 设置标题\n",
    "# ax.set_title('Model Performance Across Six Different Interaction Prediction Tasks', fontsize=16)\n",
    "\n",
    "# 调整 Y 轴范围以适配所有数据（所有值都在 0.0 到 0.9 之间）\n",
    "ax.set_ylim(0, 0.9)\n",
    "ax.set_xlim(-0.4, 5.5)\n",
    "ax.grid(axis='y', linestyle='--', alpha=0.7)\n",
    "\n",
    "# 添加图例\n",
    "ax.legend(loc='upper center', \n",
    "          bbox_to_anchor=(0.5, 0.95), \n",
    "          ncol=4, \n",
    "          fontsize=18, \n",
    "          frameon=False)\n",
    "ax.set_yticks([0.0, 0.4, 0.8])\n",
    "ax.grid(False)\n",
    "ax.spines[\"top\"].set_visible(False)\n",
    "ax.spines[\"right\"].set_visible(False)\n",
    "\n",
    "plt.tight_layout()\n",
    "# plt.show()\n",
    "plt.savefig('protenix_mini_plus_main_results.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "\n",
    "data = {\n",
    "    'Model Variant': [\n",
    "        'Protenix-Mini+', \n",
    "        'w/o distill', \n",
    "        'Only linear attention', \n",
    "        'Only chunked update', \n",
    "        'All blocks with chunked update', \n",
    "        'Mini+ from scratch'\n",
    "    ],\n",
    "    'Complex LDDT': [0.796, 0.796, 0.800, 0.799, 0.744, 0.789],\n",
    "    'Intra-Prot LDDT': [0.820, 0.819, 0.829, 0.830, 0.786, 0.818],\n",
    "    'Prot-Prot LDDT': [0.423, 0.418, 0.438, 0.440, 0.354, 0.424],\n",
    "    'Prot-Lig LDDT': [0.596, 0.616, 0.624, 0.611, 0.557, 0.604],\n",
    "    'PoseBuster SR': [0.700, 0.698, 0.712, 0.691, 0.552, 0.692]\n",
    "}\n",
    "df = pd.DataFrame(data)\n",
    "\n",
    "# **新的定制调色板**\n",
    "PALETTE_VARIANTS = {\n",
    "    \"Protenix-Mini+\":               \"#1A535C\",  # Deep Teal (Baseline)\n",
    "    \"w/o distill\":                  \"#2D7380\",  # Darker Teal\n",
    "    \"Only linear attention\":        \"#4CA5B3\",  # Bright Cyan-Teal\n",
    "    \"Only chunked update\":          \"#7BCDD9\",  # Light Cyan\n",
    "    \"All blocks with chunked update\": \"#B3E3E9\",  # Brick Red (Highlight Low Performance)\n",
    "    \"Mini+ from scratch\":           \"#E7F3F5\",  # Light Blue\n",
    "}\n",
    "\n",
    "model_names = df['Model Variant'].tolist()\n",
    "model_colors = [PALETTE_VARIANTS[name] for name in model_names]\n",
    "\n",
    "# 需要绘制的指标列\n",
    "metrics = ['Complex LDDT', 'Intra-Prot LDDT', 'Prot-Prot LDDT', 'Prot-Lig LDDT', 'PoseBuster SR']\n",
    "\n",
    "# --- 绘图设置 ---\n",
    "fig, ax = plt.subplots(figsize=(16, 7))\n",
    "\n",
    "n_metrics = len(metrics)\n",
    "n_models = len(df)\n",
    "\n",
    "metric_positions = np.arange(n_metrics)\n",
    "bar_width = 0.85 / n_models\n",
    "offsets = np.linspace(-bar_width * (n_models - 1) / 2, \n",
    "                      bar_width * (n_models - 1) / 2, \n",
    "                      n_models)\n",
    "\n",
    "# 循环绘制，为每个模型变体绘制一组柱子\n",
    "for i, model_name in enumerate(model_names):\n",
    "    model_data = df.loc[df['Model Variant'] == model_name, metrics].values.flatten()\n",
    "    x_positions = metric_positions + offsets[i]\n",
    "    \n",
    "    # 绘制柱子 (边框已移除)\n",
    "    ax.bar(x_positions, model_data, \n",
    "           bar_width, \n",
    "           label=model_name, \n",
    "           color=model_colors[i],\n",
    "           edgecolor='none')\n",
    "    \n",
    "    if model_name in model_names:\n",
    "        for x_pos, height in zip(x_positions, model_data):\n",
    "            # 自动选择标签颜色以保证可见性\n",
    "            # label_color = 'white' if model_name in ['Protenix-Mini+', 'All blocks with chunked update'] and height > 0.4 else 'black'\n",
    "            ax.text(x_pos, height + 0.005, f'{height:.3f}', \n",
    "                    ha='center', va='bottom', fontsize=10, rotation=90, \n",
    "                    color='black')\n",
    "\n",
    "# --- 格式化图表 ---\n",
    "\n",
    "# 设置 X 轴刻度标签为指标名称\n",
    "ax.set_xticks(metric_positions)\n",
    "ax.set_xticklabels(metrics, fontsize=12)\n",
    "\n",
    "# 设置 Y 轴标签\n",
    "ax.set_ylabel('Performance Score', fontsize=14)\n",
    "\n",
    "# 调整 Y 轴范围 (基于数据范围 0.354 到 0.830)\n",
    "ax.set_ylim(0.3, 0.85) \n",
    "ax.set_xlim(-0.425, 4.45) \n",
    "\n",
    "# 添加图例\n",
    "ax.legend(loc='upper center', \n",
    "          bbox_to_anchor=(0.5, 1.15), \n",
    "          ncol=6, \n",
    "          fontsize=12., \n",
    "          frameon=False)\n",
    "\n",
    "# 清理边框和网格线\n",
    "# ax.grid(axis='y', linestyle='--', alpha=0.5)\n",
    "ax.grid(False)\n",
    "ax.spines[\"right\"].set_visible(False)\n",
    "ax.spines[\"top\"].set_visible(False) # 移除左侧边框以达到更简洁的效果\n",
    "ax.tick_params(axis='y', length=0) # 移除Y轴刻度线\n",
    "\n",
    "plt.tight_layout()\n",
    "# plt.show()\n",
    "\n",
    "# 如果需要保存为PDF，取消注释下一行\n",
    "plt.savefig('protenix_mini_plus_variants.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "# 原始数据 (来自截屏2025-10-14 下午2.15.08.png)\n",
    "data = {\n",
    "    'Index': ['Protenix_10_200', 'Protenix-Mini_10_200', 'Protenix-Mini_10_2', 'Protenix-Mini_4_2', 'Protenix-Mini+_10_2', 'Protenix-Mini+_4_2'],\n",
    "    'Model': ['Protenix', 'Protenix-Mini', 'Protenix-Mini', 'Protenix-Mini', 'Protenix-Mini+', 'Protenix-Mini+'],\n",
    "    'Diff Step': [200, 200, 2, 2, 2, 2],\n",
    "    'N cycle': [10, 10, 10, 4, 10, 4],\n",
    "    'DockQ SR': [0.185, 0.163, 0.163, 0.141, 0.127, 0.096],\n",
    "    'iLDDT': [0.169, 0.146, 0.143, 0.114, 0.122, 0.109],\n",
    "}\n",
    "df = pd.DataFrame(data)\n",
    "\n",
    "PALETTE_VARIANTS = {\n",
    "    \"Protenix_10_200\":               \"#1A535C\",  # Deep Teal (Baseline)\n",
    "    \"Protenix-Mini_10_200\":                  \"#145A7A\",  # Darker Teal\n",
    "    \"Protenix-Mini_10_2\":        \"#00C5CD\",  # Bright Cyan-Teal\n",
    "    \"Protenix-Mini_4_2\":          \"#B3D9FF\",  # Light Cyan\n",
    "    \"Protenix-Mini+_10_2\": \"#8DE1C4\",  # Brick Red (Highlight Low Performance)\n",
    "    \"Protenix-Mini+_4_2\":           \"#E0FFFF\",  # Light Blue\n",
    "}\n",
    "\n",
    "model_names = df['Index'].tolist()\n",
    "model_colors = [PALETTE_VARIANTS[name] for name in model_names]\n",
    "\n",
    "# 需要绘制的指标列\n",
    "metrics = ['Diff Step', 'N cycle', 'DockQ SR', 'iLDDT']\n",
    "\n",
    "# --- 绘图设置 ---\n",
    "fig, ax = plt.subplots(figsize=(16, 7))\n",
    "\n",
    "n_metrics = len(metrics)\n",
    "n_models = len(df)\n",
    "\n",
    "metric_positions = np.arange(n_metrics)\n",
    "bar_width = 0.85 / n_models\n",
    "offsets = np.linspace(-bar_width * (n_models - 1) / 2, \n",
    "                      bar_width * (n_models - 1) / 2, \n",
    "                      n_models)\n",
    "\n",
    "# 循环绘制，为每个模型变体绘制一组柱子\n",
    "for i, model_name in enumerate(model_names):\n",
    "    model_data = df.loc[df['Index'] == model_name, metrics].values.flatten()\n",
    "    x_positions = metric_positions + offsets[i]\n",
    "\n",
    "    # 绘制柱子 (边框已移除)\n",
    "    ax.bar(x_positions, model_data / np.array([400, 20, 1., 1.]), \n",
    "           bar_width, \n",
    "           label=model_name.split('_')[0], \n",
    "           color=model_colors[i],\n",
    "           edgecolor='none')\n",
    "    \n",
    "    if model_name in model_names:\n",
    "        idx = 0\n",
    "        for x_pos, height in zip(x_positions, model_data):\n",
    "            if idx == 0:\n",
    "                norm = 400\n",
    "            elif idx == 1:\n",
    "                norm = 20\n",
    "            else:\n",
    "                norm = 1\n",
    "\n",
    "            if idx < 2:\n",
    "                ax.text(x_pos, (height / norm + 0.002), f'{int(height):d}', \n",
    "                    ha='center', va='bottom', fontsize=14, rotation=90, \n",
    "                    color='black')\n",
    "            else:\n",
    "                ax.text(x_pos, (height / norm + 0.002), f'{height:.3f}', \n",
    "                    ha='center', va='bottom', fontsize=14, rotation=90, \n",
    "                    color='black')\n",
    "            idx += 1\n",
    "\n",
    "# --- 格式化图表 ---\n",
    "\n",
    "# 设置 X 轴刻度标签为指标名称\n",
    "ax.set_xticks(metric_positions)\n",
    "ax.set_xticklabels(metrics, fontsize=12)\n",
    "\n",
    "# 设置 Y 轴标签\n",
    "# ax.set_ylabel('Performance Score', fontsize=14)\n",
    "\n",
    "ax.set_yticks([0, 1], [\"\", \"\"])\n",
    "ax.set_ylim(0., .5) \n",
    "ax.set_xlim(-0.425, 3.45) \n",
    "\n",
    "# 添加图例\n",
    "ax.legend(loc='upper center', \n",
    "          bbox_to_anchor=(0.5, 1.15), \n",
    "          ncol=6, \n",
    "          fontsize=12., \n",
    "          frameon=False)\n",
    "\n",
    "# 清理边框和网格线\n",
    "# ax.grid(axis='y', linestyle='--', alpha=0.5)\n",
    "ax.grid(False)\n",
    "ax.spines[\"right\"].set_visible(False)\n",
    "ax.spines[\"top\"].set_visible(False) # 移除左侧边框以达到更简洁的效果\n",
    "ax.tick_params(axis='y', length=0) # 移除Y轴刻度线\n",
    "\n",
    "plt.tight_layout()\n",
    "# plt.show()\n",
    "plt.savefig('protenix_mini_plus_prot_prot_interface.pdf')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "###FLOPS to seq lens###\n",
    "\n",
    "import os\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "# --- Font setup (clean, non-bold like your reference figure) ---\n",
    "\n",
    "plt.rcParams.update({\n",
    "    \"font.size\": 14,          # default font size\n",
    "    \"axes.titlesize\": 16,     # title\n",
    "    \"axes.labelsize\": 14,     # x/y labels\n",
    "    \"xtick.labelsize\": 12,    # tick labels\n",
    "    \"ytick.labelsize\": 12,    \n",
    "    \"legend.fontsize\": 12,    # legend text\n",
    "    \"font.family\": \"sans-serif\",\n",
    "    \"font.sans-serif\": [\"DejaVu Sans\"],  # matches your figure\n",
    "})\n",
    "\n",
    "os.makedirs(\"figs\", exist_ok=True)\n",
    "\n",
    "# Define n range\n",
    "n = [1, 5, 10, 50]\n",
    "\n",
    "# Define complexity functions (operations count)\n",
    "f1 = [0.169, 0.192, 0.201, 0.231]\n",
    "f2 = [0.122, 0.162, 0.184, 0.218]\n",
    "f3 = [0.109, 0.152, 0.163, 0.183]\n",
    "\n",
    "# Convert to TFLOPs (1e12 operations = 1 TFLOP)\n",
    "f1_tflops = f1 \n",
    "f2_tflops = f2 \n",
    "f3_tflops = f3 \n",
    "\n",
    "# Colors: Pairformer, Pairformer+chunk (turquoise), Pairformer+chunk+linear (lighter blue)\n",
    "palette = [\"#1A535C\", \"#00C5CD\", \"#B3D9FF\"]\n",
    "labels = [\n",
    "    r\"Protenix\",\n",
    "    r\"Protenix+\",\n",
    "    r\"Protenix-Mini+\",\n",
    "]\n",
    "\n",
    "# --- Main figure (no legend) ---\n",
    "fig, ax = plt.subplots(figsize=(8, 4.5), dpi=300)\n",
    "ax.plot(n, f1_tflops, label=labels[0], color=palette[0], lw=2.2)\n",
    "ax.plot(n, f2_tflops, label=labels[1], color=palette[1], lw=2.2)\n",
    "ax.plot(n, f3_tflops, label=labels[2], color=palette[2], lw=2.2)\n",
    "\n",
    "ax.set_xlabel(r\"$n_{\\mathrm{Seed}}$\", fontsize=16)\n",
    "ax.set_ylabel(\"iLDDT\", fontsize=16)\n",
    "ax.tick_params(axis=\"both\", which=\"major\", labelsize=12)\n",
    "\n",
    "# Clean frame: remove grid + top/right spines\n",
    "ax.grid(False)\n",
    "ax.spines[\"top\"].set_visible(False)\n",
    "ax.spines[\"right\"].set_visible(False)\n",
    "ax.legend(loc='upper center', \n",
    "          bbox_to_anchor=(0.5, 1.15), \n",
    "          ncol=3, \n",
    "          fontsize=12., \n",
    "          frameon=False)\n",
    "# Save main plot\n",
    "handles, legend_labels = ax.get_legend_handles_labels()\n",
    "ax.set_xlim(1, 51)\n",
    "ax.set_xticks([1, 5, 10, 50])\n",
    "fig.tight_layout()\n",
    "\n",
    "plt.savefig('protenix_mini_plus_ab_interface_seed_scaling.pdf')\n",
    "\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

